A Multi-Loss Strategy for Vehicle Trajectory Prediction: Combining Off-Road, Diversity, and Directional Consistency Losses

Trajectory prediction is essential for the safety and efficiency of planning in autonomous vehicles. However, current models often fail to fully capture complex traffic rules and the complete range of potential vehicle movements. Addressing these limitations, this study introduces three novel loss functions: Offroad Loss, Direction Consistency Error, and Diversity Loss. These functions are designed to keep predicted paths within driving area boundaries, aligned with traffic directions, and cover a wider variety of plausible driving scenarios. As all prediction modes should adhere to road rules and conditions, this work overcomes the shortcomings of traditional "winner takes all" training methods by applying the loss functions to all prediction modes. These loss functions not only improve model training but can also serve as metrics for evaluating the realism and diversity of trajectory predictions. Extensive validation on the nuScenes and Argoverse 2 datasets with leading baseline models demonstrates that our approach not only maintains accuracy but significantly improves safety and robustness, reducing offroad errors on average by 47% on original and by 37% on attacked scenes. This work sets a new benchmark for trajectory prediction in autonomous driving, offering substantial improvements in navigating complex environments. Our code is available at https://github.com/vita-epfl/stay-on-track .

==> illustrations/pull_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-09-20T13:59:38.756687Z",
     "start_time": "2024-09-20T13:59:38.594999Z"
    }
   },
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import cv2\n",
    "import torch\n",
    "import os\n",
    "import pickle\n",
    "from matplotlib.patches import Circle\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ],
   "outputs": [],
   "execution_count": 402
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-16T01:39:00.453389Z",
     "start_time": "2024-09-16T01:39:00.424741Z"
    }
   },
   "cell_type": "code",
   "source": [
    "def apply_artificial_homography(points):\n",
    "    points = np.array(points, dtype=np.float32)\n",
    "    points[:, 0] += (20 - points[:, 1]) / 20 * points[:, 0]\n",
    "    return points\n",
    "\n",
    "boundaries = np.array([[[3, -10], [3, 5]], [[3, 5], [10, 5]], [[10, 10], [3, 10]], [[3, 10], [3, 20]], [[-9, 20], [-9, -10]]], dtype=np.float32)\n",
    "closed_polygon = np.array([[[-9, -10], [3, -10]], [[3, -10], [3, 5]], [[3, 5], [10, 5]], [[10, 5], [10, 10]], [[10, 10], [3, 10]], [[3, 10], [3, 20]], [[3, 20], [-9, 20]], [[-9, 20], [-9, -10]]], dtype=np.float32)\n",
    "closed_polygon = apply_artificial_homography(closed_polygon.reshape(-1, 2))\n",
    "center_line = np.array([[-3, -10], [-3, 20]], dtype=np.float32)\n",
    "center_line = apply_artificial_homography(center_line)"
   ],
   "id": "dccb9ad3af602bb7",
   "outputs": [],
   "execution_count": 395
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-03T10:10:58.713601Z",
     "start_time": "2024-09-03T10:10:58.212924Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# pull figure\n",
    "good_trajectories = [[[0, 0], [0, 15]], [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 8]]]\n",
    "bad_trajectories = [np.stack([np.linspace(0, 6, 50), np.sqrt(np.linspace(0, 6, 50))*6.2], axis=-1), np.stack([np.linspace(0, -6, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(14/(np.tan(1)-np.tan(-1)))], axis=-1)]\n",
    "for boundary in boundaries:\n",
    "    boundary = apply_artificial_homography(boundary)\n",
    "    plt.plot(boundary[:, 0], boundary[:, 1], color='black', linewidth=2)\n",
    "\n",
    "plt.fill(closed_polygon[:, 0], closed_polygon[:, 1], 'gray', alpha=0.5)\n",
    "\n",
    "plt.plot(center_line[:, 0], center_line[:, 1], color='white', linewidth=3, linestyle='dashed')\n",
    "\n",
    "for good_trajectory in good_trajectories:\n",
    "    good_trajectory = apply_artificial_homography(good_trajectory)\n",
    "    plt.plot(good_trajectory[:, 0], good_trajectory[:, 1], color='green', linewidth=2)\n",
    "    plt.arrow(good_trajectory[-2, 0], good_trajectory[-2, 1], good_trajectory[-1, 0] - good_trajectory[-2, 0], good_trajectory[-1, 1] - good_trajectory[-2, 1], color='green', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "for bad_trajectory in bad_trajectories:\n",
    "    bad_trajectory = apply_artificial_homography(bad_trajectory)\n",
    "    plt.plot(bad_trajectory[:, 0], bad_trajectory[:, 1], color='red', linewidth=2)\n",
    "    plt.arrow(bad_trajectory[-2, 0], bad_trajectory[-2, 1], bad_trajectory[-1, 0] - bad_trajectory[-2, 0], bad_trajectory[-1, 1] - bad_trajectory[-2, 1], color='red', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "\n",
    "plt.imshow(plt.imread('CarFront.png'), extent=[-9.5, -4.5, 15, 20], zorder=10)\n",
    "plt.imshow(plt.imread('Ego.png'), extent=[-3.5, 3.5, -8, 1], zorder=10)\n",
    "plt.axis('equal')\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig('pull_figure.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "ceee031a12a91dc",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 46
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-20T14:12:44.365452Z",
     "start_time": "2024-09-20T14:12:43.659824Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# offroad figure\n",
    "class OffroadLossPolygons(torch.nn.Module):\n",
    "    \"\"\"\n",
    "    Loss function that penalizes points for being far from the drivable area.\n",
    "    It accepts a batch of points and a drivable polygon and returns the sum of the distances of each point to the drivable area.\n",
    "    It has a parameter threshold that is added to the distance to the drivable area, so the loss is zero if the point is inside the drivable area by a margin of threshold.\n",
    "\n",
    "    The drivable_polygon should be a tensor of shape (B, K, N, 2). For each scene in the batch, there are K polygon, each having N points (the first and last should be the same).\n",
    "    The points_tensor should be a tensor of shape (B, C, T, 2). B is the batch size, C is the number of prediction modes, and T is the number of time steps.\n",
    "\n",
    "    You can get the drivable area from a NuScenes map and make a tensor of it like this:\n",
    "    ```\n",
    "    drivable_multipolygon = get_drivable_area(instance_token, sample_token, helper, maps)\n",
    "    polygons = list(drivable_multipolygon)\n",
    "    polygon_xys = []\n",
    "    for polygon in polygons:\n",
    "        # Process the exterior ring\n",
    "        exterior_xy = np.array(polygon.exterior.coords)\n",
    "        xy_fixed_size = np.zeros((num_max_points, 2))\n",
    "        xy_fixed_size[:len(exterior_xy), :] = exterior_xy\n",
    "        xy_fixed_size[len(exterior_xy):, :] = exterior_xy[-1]\n",
    "        polygon_xys.append(xy_fixed_size)\n",
    "\n",
    "        # Process each interior ring (hole)\n",
    "        for interior in polygon.interiors:\n",
    "            interior_xy = np.array(interior.coords)\n",
    "            xy_fixed_size = np.zeros((num_max_points, 2))\n",
    "            xy_fixed_size[:len(interior_xy), :] = interior_xy\n",
    "            xy_fixed_size[len(interior_xy):, :] = 200\n",
    "            polygon_xys.append(xy_fixed_size)\n",
    "    polygon_xys = np.array(polygon_xys)\n",
    "    ```\n",
    "    \"\"\"\n",
    "    def __init__(self, threshold=0.5):\n",
    "        super(OffroadLossPolygons, self).__init__()\n",
    "        self.threshold = threshold\n",
    "        self.relu = torch.nn.ReLU()\n",
    "\n",
    "    def forward(self, points, drivable_multipolygon):\n",
    "        B, C, T, _ = points.size()\n",
    "        _, K, N, _ = drivable_multipolygon.size()\n",
    "\n",
    "        # Expand drivable_multipolygon to match points' dimensions [B, K, 1, 1, N, 2] for broadcasting\n",
    "        drivable_multipolygon_expanded = drivable_multipolygon.unsqueeze(2).unsqueeze(3).expand(B, K, C, T, N, 2)\n",
    "\n",
    "        # Points need to be expanded to [B, K, C, T, N, 2] to compute distances to each polygon edge\n",
    "        points_expanded = points.unsqueeze(1).unsqueeze(4).expand(-1, K, -1, -1, N - 1, -1)\n",
    "\n",
    "        # Calculate vector from each point to both ends of each polygon edge\n",
    "        v1 = points_expanded - drivable_multipolygon_expanded[:, :, :, :, :-1, :]\n",
    "\n",
    "        # Edge vectors\n",
    "        edge_vectors = drivable_multipolygon_expanded[:, :, :, :, 1:, :] - drivable_multipolygon_expanded[:, :, :, :, :-1, :]\n",
    "\n",
    "        # Compute dot products\n",
    "        dot_product = (v1 * edge_vectors).sum(dim=-1)\n",
    "        edge_sq = (edge_vectors * edge_vectors).sum(dim=-1)\n",
    "        epsilon = 1e-6\n",
    "        proj = torch.clamp(dot_product / (edge_sq + epsilon), 0, 1)\n",
    "\n",
    "        # Find the closest point on the edge to the point\n",
    "        closest = edge_vectors * proj.unsqueeze(-1) + drivable_multipolygon_expanded[:, :, :, :, :-1, :]\n",
    "\n",
    "        # Distance from the point to the closest point on the edge\n",
    "        dist_sq = ((points_expanded - closest) ** 2).sum(dim=-1)\n",
    "        dist_sq = torch.clamp(dist_sq, min=epsilon)\n",
    "\n",
    "        # Minimum distance to any of the drivable areas (edges) for each point\n",
    "        min_dist, _ = torch.sqrt(dist_sq).min(dim=-1)  # Minimum across N-1 edges\n",
    "        min_dist, _ = min_dist.min(dim=1)  # Minimum across K polygons\n",
    "\n",
    "        ##################################### Compute the inside mask for each point#####################################\n",
    "        edge_start = drivable_multipolygon_expanded[:, :, :, :, :-1, :]\n",
    "        edge_end = drivable_multipolygon_expanded[:, :, :, :, 1:, :]\n",
    "\n",
    "        cond_y = (edge_start[..., 1] <= points_expanded[..., 1]) & (points_expanded[..., 1] < edge_end[..., 1]) | \\\n",
    "                 (edge_end[..., 1] <= points_expanded[..., 1]) & (points_expanded[..., 1] < edge_start[..., 1])\n",
    "\n",
    "        edge_slope = (edge_end[..., 1] - edge_start[..., 1]) / (edge_end[..., 0] - edge_start[..., 0] + epsilon)\n",
    "        intersect_x = edge_start[..., 0] + (points_expanded[..., 1] - edge_start[..., 1]) / (edge_slope + epsilon)\n",
    "\n",
    "        is_left = intersect_x > points_expanded[..., 0]\n",
    "\n",
    "        intersection = cond_y & is_left\n",
    "\n",
    "        # Sum intersections across all polygons before determining if inside/outside\n",
    "        inside = intersection.sum(dim=-1).sum(dim=1) % 2 == 1\n",
    "\n",
    "        # Apply the mask to the minimum distances\n",
    "        # min_dist *= 1 - inside.float()\n",
    "        min_dist_inside = min_dist * -1\n",
    "\n",
    "        # Use where to select negative distances for inside points and positive for outside\n",
    "        min_dist = torch.where(inside, min_dist_inside, min_dist)\n",
    "\n",
    "        # Apply the threshold\n",
    "        min_dist = self.relu(min_dist + self.threshold)\n",
    "\n",
    "        # Here you could sum or mean these distances depending on your loss calculation needs\n",
    "        # For example, you might want the mean distance per batch or the total sum.\n",
    "        return min_dist.sum(-1)\n",
    "    \n",
    "offroad_loss = OffroadLossPolygons()\n",
    "\n",
    "bottom_points_perspective = apply_artificial_homography(np.array([[-9, -10], [10, 5]]))\n",
    "x_range = np.linspace(bottom_points_perspective[0, 0], bottom_points_perspective[1, 0], 100)  # Adjust these values based on your area\n",
    "y_range = np.linspace(-10, 20, 100)  # Adjust these values based on your area\n",
    "x_grid, y_grid = np.meshgrid(x_range, y_range)\n",
    "grid_shape = x_grid.shape\n",
    "points = torch.from_numpy(np.stack([x_grid.flatten(), y_grid.flatten()], axis=-1)).unsqueeze(0).unsqueeze(2)\n",
    "drivable_polygon = torch.from_numpy(np.array([[[-9, -10], [3, -10]], [[3, -10], [3, 5]], [[3, 5], [10, 5]], [[10, 5], [10, 10]], [[10, 10], [3, 10]], [[3, 10], [3, 20]], [[3, 20], [-9, 20]], [[-9, 20], [-9, -10]]], dtype=np.float32)).unsqueeze(0)\n",
    "loss_values = offroad_loss(points, drivable_polygon)[0].numpy().reshape(grid_shape)\n",
    "x_grid = apply_artificial_homography(np.stack([x_grid.flatten(), y_grid.flatten()], axis=-1))[:, 0].reshape(grid_shape)\n",
    "cnt = plt.contourf(x_grid, y_grid, loss_values, levels=200, cmap='plasma')\n",
    "for c in cnt.collections:\n",
    "    c.set_edgecolor(\"face\")\n",
    "cbar = plt.colorbar(cnt, shrink=0.8)\n",
    "cbar.set_label(label='Offroad Loss Value', fontsize=18)\n",
    "cbar.ax.tick_params(labelsize=14)\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "cbar.formatter = FormatStrFormatter('%d')\n",
    "cbar.update_ticks()\n",
    "\n",
    "good_trajectories = [[[0, 0], [0, 15]], [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 8]]]\n",
    "bad_trajectories = [np.stack([np.linspace(0, 6, 50), np.sqrt(np.linspace(0, 6, 50))*6.2], axis=-1)]\n",
    "for boundary in boundaries:\n",
    "    boundary = apply_artificial_homography(boundary)\n",
    "    plt.plot(boundary[:, 0], boundary[:, 1], color='black', linewidth=2)\n",
    "\n",
    "plt.fill(closed_polygon[:, 0], closed_polygon[:, 1], 'white')\n",
    "plt.fill(closed_polygon[:, 0], closed_polygon[:, 1], 'gray', alpha=0.5)\n",
    "\n",
    "# plot margins\n",
    "m = 1\n",
    "margins = [[[-9 + m, -10], [-9 + m, 20], [-9, 20], [-9, -10]],\n",
    "           [[3 - m, -10], [3-m, 5 + m], [10, 5+m], [10, 10 - m], [3 - m, 10 - m], [3 - m, 20], [3, 20], [3, 10], [10, 10], [10, 5], [3, 5], [3, -10]]]\n",
    "for margin in margins:\n",
    "    margin = apply_artificial_homography(margin)\n",
    "    plt.fill(margin[:, 0], margin[:, 1], 'red', alpha=0.3)\n",
    "\n",
    "plt.plot(center_line[:, 0], center_line[:, 1], color='white', linewidth=3, linestyle='dashed')\n",
    "\n",
    "for good_trajectory in good_trajectories:\n",
    "    good_trajectory = apply_artificial_homography(good_trajectory)\n",
    "    plt.plot(good_trajectory[:, 0], good_trajectory[:, 1], color='green', linewidth=2)\n",
    "    plt.arrow(good_trajectory[-2, 0], good_trajectory[-2, 1], good_trajectory[-1, 0] - good_trajectory[-2, 0], good_trajectory[-1, 1] - good_trajectory[-2, 1], color='green', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "for bad_trajectory in bad_trajectories:\n",
    "    bad_trajectory = apply_artificial_homography(bad_trajectory)\n",
    "    plt.plot(bad_trajectory[:, 0], bad_trajectory[:, 1], color='red', linewidth=2)\n",
    "    plt.arrow(bad_trajectory[-2, 0], bad_trajectory[-2, 1], bad_trajectory[-1, 0] - bad_trajectory[-2, 0], bad_trajectory[-1, 1] - bad_trajectory[-2, 1], color='red', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "\n",
    "plt.imshow(plt.imread('Ego.png'), extent=[-3.5, 3.5, -8, 1], zorder=10)\n",
    "plt.axis('equal')\n",
    "plt.axis('off')\n",
    "plt.xlim(bottom_points_perspective[0, 0], bottom_points_perspective[1, 0])\n",
    "plt.ylim(-10, 20)\n",
    "plt.tight_layout()\n",
    "# plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)\n",
    "# plt.margins(0, 0)\n",
    "# plt.gca().xaxis.set_major_locator(plt.NullLocator())\n",
    "# plt.gca().yaxis.set_major_locator(plt.NullLocator())\n",
    "plt.savefig('offroad_figure_with_margin.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "26c0384e79242c48",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 408
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-10T11:54:08.996233Z",
     "start_time": "2024-09-10T11:54:08.210900Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# consistency figure\n",
    "# good_trajectories = [[[0, 0], [0.5, 15]], [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 8]]]\n",
    "good_trajectories = [np.stack([np.linspace(0, 0.5, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(16/(np.tan(1)-np.tan(-1)))], axis=-1), [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 4.5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 7.5]]]\n",
    "bad_trajectories = [np.stack([np.linspace(0, -5.5, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(13/(np.tan(1)-np.tan(-1)))], axis=-1)]\n",
    "\n",
    "good_centerlines = [np.stack([np.zeros(20), np.linspace(-10, 20, 20)], axis=-1), ]\n",
    "bad_centerlines = [np.stack([np.ones(20)*-6, np.linspace(20, -10, 20)], axis=-1)]\n",
    "centerlines = good_centerlines + bad_centerlines + [[[0, 0], [0, 0]] + np.stack([np.linspace(0, 3, 6), 5 + np.sqrt(9 - np.linspace(-3, 0, 6)**2 )]).transpose().tolist() + np.stack([np.linspace(3, 10, 7), np.ones(7) * 8], axis=-1).tolist()]\n",
    "\n",
    "for boundary in boundaries:\n",
    "    boundary = apply_artificial_homography(boundary)\n",
    "    plt.plot(boundary[:, 0], boundary[:, 1], color='black', linewidth=3)\n",
    "\n",
    "plt.fill(closed_polygon[:, 0], closed_polygon[:, 1], 'gray', alpha=0.5)\n",
    "\n",
    "plt.plot(center_line[:, 0], center_line[:, 1], color='white', linewidth=3, linestyle='dashed')\n",
    "\n",
    "for good_trajectory in good_trajectories:\n",
    "    good_trajectory = apply_artificial_homography(good_trajectory)\n",
    "    good_trajectory_line = plt.plot(good_trajectory[:, 0], good_trajectory[:, 1], color='green', linewidth=2)\n",
    "    plt.arrow(good_trajectory[-2, 0], good_trajectory[-2, 1], good_trajectory[-1, 0] - good_trajectory[-2, 0], good_trajectory[-1, 1] - good_trajectory[-2, 1], color='green', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "for bad_trajectory in bad_trajectories:\n",
    "    bad_trajectory = apply_artificial_homography(bad_trajectory)\n",
    "    bad_trajectory_line = plt.plot(bad_trajectory[:, 0], bad_trajectory[:, 1], color='red', linewidth=2)\n",
    "    plt.arrow(bad_trajectory[-2, 0], bad_trajectory[-2, 1], bad_trajectory[-1, 0] - bad_trajectory[-2, 0], bad_trajectory[-1, 1] - bad_trajectory[-2, 1], color='red', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "\n",
    "# for good_centerline in good_centerlines:\n",
    "#     good_centerline = apply_artificial_homography(good_centerline)\n",
    "#     for i in range(len(good_centerline)-1):\n",
    "#         plt.arrow(good_centerline[i, 0], good_centerline[i, 1], good_centerline[i+1, 0] - good_centerline[i, 0], good_centerline[i+1, 1] - good_centerline[i, 1], color='white', linewidth=1, head_width=0.5, head_length=0.5, linestyle='dotted')\n",
    "# \n",
    "# for bad_centerline in bad_centerlines:\n",
    "#     bad_centerline = apply_artificial_homography(bad_centerline)\n",
    "#     for i in range(len(bad_centerline)-1):\n",
    "#         plt.arrow(bad_centerline[i, 0], bad_centerline[i, 1], bad_centerline[i+1, 0] - bad_centerline[i, 0], bad_centerline[i+1, 1] - bad_centerline[i, 1], color='white', linewidth=1, head_width=0.5, head_length=0.5, linestyle='dotted')\n",
    "for centerline in centerlines:\n",
    "    centerline = apply_artificial_homography(centerline)\n",
    "    # plt.plot(centerline[:, 0], centerline[:, 1], color='white', linewidth=1)\n",
    "    for i in range(0, len(centerline)-1, 3):\n",
    "        plt.arrow(centerline[i, 0], centerline[i, 1], centerline[i+1, 0] - centerline[i, 0], centerline[i+1, 1] - centerline[i, 1], color='white', linewidth=1, head_width=0.5, head_length=0.5)\n",
    "        plt.scatter(centerline[i, 0], centerline[i, 1], color=\"white\", s=10)\n",
    "\n",
    "centerline_line = plt.plot([0, 0], [0, 0], color='white', linewidth=2)\n",
    "plt.legend([good_trajectory_line[0], bad_trajectory_line[0], centerline_line[0]], ['Valid Prediction', 'Invalid Prediction', 'Centerline Point'], fontsize=12, facecolor='lightgray', framealpha=0.5)\n",
    "plt.imshow(plt.imread('CarFront.png'), extent=[-9.5, -4.5, 15, 20], zorder=10)\n",
    "plt.imshow(plt.imread('Ego.png'), extent=[-3.5, 3.5, -8, 1], zorder=10)\n",
    "plt.axis('equal')\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)\n",
    "plt.margins(0, 0)\n",
    "plt.gca().xaxis.set_major_locator(plt.NullLocator())\n",
    "plt.gca().yaxis.set_major_locator(plt.NullLocator())\n",
    "plt.savefig('consistency_figure.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "c4c15d6e065544e3",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 276
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-10T12:01:54.816833Z",
     "start_time": "2024-09-10T12:01:54.442379Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# diversity figure\n",
    "# good_trajectories = [[[0, 0], [0.5, 15]], [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 8]]]\n",
    "good_trajectories = [np.stack([np.linspace(0, 0.5, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(16/(np.tan(1)-np.tan(-1)))], axis=-1), \n",
    "                     [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 4.5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[8, 7.5]]]\n",
    "bad_trajectories = [ np.stack([np.linspace(0, 5.5, 50), np.sqrt(np.linspace(0, 5.5, 50))*6.2], axis=-1),\n",
    "                     [[0, 0]] + np.stack([np.linspace(0.3, 3.3, 40), 5 + np.sqrt(9 - np.linspace(-3, 0, 40)**2 )]).transpose().tolist() + [[7, 8.2]]]\n",
    "non_diverse_trajectories = [np.stack([np.linspace(0, -1, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(17.5/(np.tan(1)-np.tan(-1)))], axis=-1),\n",
    "                            np.stack([np.linspace(0, 0, 50), (np.tan(np.linspace(-1, 1, 50))-np.tan(-1))*(14/(np.tan(1)-np.tan(-1)))], axis=-1)]\n",
    "\n",
    "for boundary in boundaries:\n",
    "    boundary = apply_artificial_homography(boundary)\n",
    "    plt.plot(boundary[:, 0], boundary[:, 1], color='black', linewidth=3)\n",
    "\n",
    "plt.fill(closed_polygon[:, 0], closed_polygon[:, 1], 'gray', alpha=0.5)\n",
    "\n",
    "plt.plot(center_line[:, 0], center_line[:, 1], color='white', linewidth=3, linestyle='dashed')\n",
    "\n",
    "for good_trajectory in good_trajectories:\n",
    "    good_trajectory = apply_artificial_homography(good_trajectory)\n",
    "    good_trajectory_line = plt.plot(good_trajectory[:, 0], good_trajectory[:, 1], color='green', linewidth=2)\n",
    "    plt.arrow(good_trajectory[-2, 0], good_trajectory[-2, 1], good_trajectory[-1, 0] - good_trajectory[-2, 0], good_trajectory[-1, 1] - good_trajectory[-2, 1], color='green', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "for bad_trajectory in bad_trajectories:\n",
    "    bad_trajectory = apply_artificial_homography(bad_trajectory)\n",
    "    bad_trajectory_line = plt.plot(bad_trajectory[:, 0], bad_trajectory[:, 1], color='red', linewidth=2)\n",
    "    plt.arrow(bad_trajectory[-2, 0], bad_trajectory[-2, 1], bad_trajectory[-1, 0] - bad_trajectory[-2, 0], bad_trajectory[-1, 1] - bad_trajectory[-2, 1], color='red', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "for non_diverse_trajectory in non_diverse_trajectories:\n",
    "    non_diverse_trajectory = apply_artificial_homography(non_diverse_trajectory)\n",
    "    non_diverse_trajectory_line = plt.plot(non_diverse_trajectory[:, 0], non_diverse_trajectory[:, 1], color='#d9d63f', linewidth=2)\n",
    "    plt.arrow(non_diverse_trajectory[-2, 0], non_diverse_trajectory[-2, 1], non_diverse_trajectory[-1, 0] - non_diverse_trajectory[-2, 0], non_diverse_trajectory[-1, 1] - non_diverse_trajectory[-2, 1], color='#d9d63f', linewidth=2, head_width=0.5, head_length=0.5)\n",
    "plt.legend([bad_trajectory_line[0], non_diverse_trajectory_line[0], good_trajectory_line[0]], ['Diverse & Infeasible', 'Not Diverse', 'Diverse & Feasible'], loc='upper right', fontsize=10, facecolor='lightgray', framealpha=0.5)\n",
    "\n",
    "# plt.imshow(plt.imread('CarFront.png'), extent=[-9.5, -4.5, 15, 20], zorder=10)\n",
    "plt.imshow(plt.imread('Ego.png'), extent=[-3.5, 3.5, -8, 1], zorder=10)\n",
    "plt.axis('equal')\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)\n",
    "plt.margins(0, 0)\n",
    "plt.gca().xaxis.set_major_locator(plt.NullLocator())\n",
    "plt.gca().yaxis.set_major_locator(plt.NullLocator())\n",
    "plt.savefig('diversity_figure.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "6f0770a5b80da456",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 279
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-16T01:39:27.116853Z",
     "start_time": "2024-09-16T01:39:26.297636Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# offroad vs minADE figure\n",
    "offroads, minADEs = [], []\n",
    "names_ordered = [f\"wayformer-av2-{id}.pickle\" for id in [f\"offroad-ow{w}-aw1.0\" for w in [0.01, 0.03, 0.3, 1, 10]] + [\"baseline\"]]\n",
    "for key in names_ordered:\n",
    "    with open(\"unitraj/preds_and_losses/\" + key, \"rb\") as f:\n",
    "        preds_and_losses = pickle.load(f)\n",
    "    offroads.append(preds_and_losses['losses']['offroad'].mean())\n",
    "    minADEs.append(preds_and_losses['losses']['minADE6'].mean())\n",
    "    \n",
    "fig, ax = plt.subplots(figsize=(6, 4))\n",
    "baseline = plt.scatter(offroads[-1], minADEs[-1], marker='o', color=\"#DA4749\", s=120, label='Baseline')\n",
    "with_offroad = sns.lineplot(x=offroads[:-1], y=minADEs[:-1], marker='o', linestyle='-', color=\"#5a6de8\", linewidth=3, markersize=12, label='+ Offroad')\n",
    "plt.scatter(offroads[1], minADEs[1], s=105, color=\"#a6961b\", label=\"Selected Model\", zorder=10)\n",
    "\n",
    "plt.legend(frameon=True, loc='best', fontsize=18)\n",
    "plt.xlabel('Offroad', fontsize=18)\n",
    "plt.ylabel('Min ADE', fontsize=18)\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks([0.86, 0.87, 0.88], fontsize=16)\n",
    "# plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('offroad_minADE.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "927dd8106267ecb7",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 397
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-16T01:39:30.115565Z",
     "start_time": "2024-09-16T01:39:29.206124Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# consistency vs minADE figure\n",
    "consistency, minADEs = [], []\n",
    "names_ordered = [f\"wayformer-av2-{id}.pickle\" for id in [f\"consistency-ow{w}-aw1.02\" for w in [0.003, 0.01, 0.03, 0.1, 0.3, 1, 3, 10]] + [\"baseline\"]]\n",
    "for key in names_ordered:\n",
    "    with open(\"unitraj/preds_and_losses/\" + key, \"rb\") as f:\n",
    "            preds_and_losses = pickle.load(f)\n",
    "    consistency.append(preds_and_losses['losses']['consistency'].mean())\n",
    "    minADEs.append(preds_and_losses['losses']['minADE6'].mean())\n",
    "print(consistency, minADEs)\n",
    "fig, ax = plt.subplots(figsize=(6, 4))\n",
    "baseline = plt.scatter(consistency[-1], minADEs[-1], marker='o', color=\"#DA4749\", s=120, label='Baseline')\n",
    "with_consistency = sns.lineplot(x=consistency[2:-1], y=minADEs[2:-1], marker='o', linestyle='-', color=\"#5a6de8\", linewidth=3, markersize=12, label='+ Direction')\n",
    "plt.scatter(consistency[4], minADEs[4], s=105, color=\"#a6961b\", label=\"Selected Model\", zorder=10)\n",
    "plt.legend(frameon=True, loc='best', fontsize=18)\n",
    "plt.xlabel('Direction Consistency Error', fontsize=18)\n",
    "plt.ylabel('Min ADE', fontsize=18)\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "# plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('consistency_minADE.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "1e17ab21a2a860e1",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.4880443, 0.8160448, 1.0980229, 1.4095062, 1.8952348, 2.3105044, 2.7970345, 3.2602322, 4.269909] [2.3021345, 1.1661938, 0.96576166, 0.8941118, 0.8732258, 0.86380523, 0.8683176, 0.8667397, 0.87038404]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 398
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-16T01:39:31.345216Z",
     "start_time": "2024-09-16T01:39:30.436333Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# consistency vs minADE figure\n",
    "diversity, minADEs = [], []\n",
    "names_ordered = [f\"wayformer-av2-{id}.pickle\" for id in [f\"diversity-ow1.0-aw{w}-ft-all-points\" for w in [0.01, 0.03, 0.1, 0.3, 0.5, 0.7, 1]] + [\"baseline\"]]\n",
    "for key in names_ordered:\n",
    "    with open(\"unitraj/preds_and_losses/\" + key, \"rb\") as f:\n",
    "            preds_and_losses = pickle.load(f)\n",
    "    diversity.append(preds_and_losses['losses']['diversity'].mean())\n",
    "    minADEs.append(preds_and_losses['losses']['minADE6'].mean())\n",
    "print(diversity, minADEs)\n",
    "fig, ax = plt.subplots(figsize=(6, 4))\n",
    "baseline = plt.scatter(diversity[-1], minADEs[-1], marker='o', color=\"#DA4749\", s=120, label='Baseline')\n",
    "with_consistency = sns.lineplot(x=diversity[2:-3], y=minADEs[2:-3], marker='o', linestyle='-', color=\"#5a6de8\", linewidth=3, markersize=12, label='+ Diversity')\n",
    "plt.scatter(diversity[4], minADEs[4], s=105, color=\"#a6961b\", label=\"Selected Model\", zorder=10)\n",
    "plt.legend(frameon=True, loc='best', fontsize=18)\n",
    "plt.xlabel('Diversity', fontsize=18)\n",
    "plt.ylabel('Min ADE', fontsize=18)\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(np.linspace(0.870, 0.880, 6), fontsize=16)\n",
    "# plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('diversity_minADE.pdf', dpi=300)\n",
    "plt.show()"
   ],
   "id": "df768c1e6f54d939",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[57.480328, 57.63691, 58.197678, 60.046684, 64.03862, 109.21573, 247.03673, 57.44058] [0.8703509, 0.8703762, 0.8706202, 0.87223154, 0.87818485, 0.9400514, 1.372857, 0.87038404]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 399
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-14T12:41:23.137458Z",
     "start_time": "2024-09-14T12:41:21.921035Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# table 1\n",
    "preds_and_losses = {}\n",
    "weights = {\"wayformer\": {\"av2\": {\"offroad\": 0.03, \"consistency\": 0.3, \"diversity\": 0.5}, \n",
    "                         \"nuscenes\": {\"offroad\": 1, \"consistency\": 1, \"diversity\": 1}}, \n",
    "           \"autobot\": {\"av2\": {\"offroad\": 0.003, \"consistency\": 0.003, \"diversity\": 3}, \n",
    "                       \"nuscenes\": {\"offroad\": 0.01, \"consistency\": 0.01, \"diversity\": 10}}}\n",
    "all_ckpt_paths = {\"wayformer\": {\"nuscenes\": \"wayformer-nuscenes-combination-ow1.0-or33.33-cn33.33-dv1.50-ft\",\n",
    "                                    \"av2\": \"wayformer-av2-combination-ow2.0-or333.33-cn33.33-dv1.00-ft\"},\n",
    "                      \"autobot\": {\"nuscenes\": \"autobot-nuscenes-combination-ow1.0-or333.33-cn100.00-dv6.00-ft\",\n",
    "                                  \"av2\": \"autobot-av2-combination-ow1.0-or3333.33-cn333.33-dv3.00-ft\"}}\n",
    "preds_and_losses_paths = [all_ckpt_paths[model][dataset] + \".pickle\" for model in [\"wayformer\", \"autobot\"] for dataset in [\"av2\", \"nuscenes\"]]\n",
    "for model in [\"wayformer\", \"autobot\"]:\n",
    "    for dataset in [\"av2\", \"nuscenes\"]:\n",
    "        preds_and_losses_paths.append(f\"{model}-{dataset}-baseline.pickle\")\n",
    "        for loss in [\"offroad\", \"consistency\"]:\n",
    "            preds_and_losses_paths.append(f\"{model}-{dataset}-{loss}-ow{weights[model][dataset][loss]}-aw1.0{'2' if loss=='consistency' and (model != 'wayformer' or dataset != 'nuscenes') else ''}.pickle\")\n",
    "        preds_and_losses_paths.append(f\"{model}-{dataset}-diversity-ow1.0-aw{weights[model][dataset]['diversity']}-ft-all-points.pickle\")\n",
    "\n",
    "for preds_and_losses_path in preds_and_losses_paths:\n",
    "    with open(\"unitraj/preds_and_losses/\" + preds_and_losses_path, \"rb\") as f:\n",
    "        preds_and_losses[preds_and_losses_path] = pickle.load(f)\n",
    "\n",
    "gt_consistency = {\"av2\": np.load(\"GT_consistency_av2.npy\"), \"nuscenes\": np.load(\"GT_consistency_nuscenes.npy\")}\n",
    "con_thresh = {\"av2\": np.percentile(gt_consistency[\"av2\"], 95), \"nuscenes\": np.percentile(gt_consistency[\"nuscenes\"], 99)}\n",
    "\n",
    "def do_print(print_name, key):\n",
    "    print(print_name, end=\" & \")\n",
    "    for dataset in [\"nuscenes\", \"av2\"]:\n",
    "        for loss in [\"minADE6\", \"minFDE6\", \"miss_rate\", \"offroad\"]:\n",
    "            print(f\"{preds_and_losses[key[dataset]]['losses'][loss].mean():.2f}\", end=\" & \")\n",
    "        print(f\"{preds_and_losses[key[dataset]]['losses']['consistency'][gt_consistency[dataset] <= con_thresh[dataset]].mean():.2f}\", end=\" & \")\n",
    "        print(f\"{preds_and_losses[key[dataset]]['losses']['diversity'].mean():.0f}\", end=\"\\\\\\\\\\n\" if dataset == \"av2\" else \" & \")\n",
    "\n",
    "print(f\"GT & 0 & 0 & 0 & 0.12 & {gt_consistency['nuscenes'][gt_consistency['nuscenes'] <= con_thresh['nuscenes']].mean():.2f} & - & 0 & 0 & 0 & 0.16 & {gt_consistency['av2'][gt_consistency['av2'] <= con_thresh['av2']].mean():.2f} & - \\\\\\\\\")\n",
    "print(\"\\\\midrule\")\n",
    "\n",
    "for model, print_name in [(\"wayformer\", \"Wayformer\"), (\"autobot\", \"Autobots\")]:\n",
    "    do_print(print_name, { \"nuscenes\": f\"{model}-nuscenes-baseline.pickle\", \"av2\": f\"{model}-av2-baseline.pickle\"})\n",
    "    for loss, loss_print_name in [(\"offroad\", \"+ Offroad\"), (\"consistency\", \"+ Direction\")]:\n",
    "            key_nuscenes = f\"{model}-nuscenes-{loss}-ow{weights[model]['nuscenes'][loss]}-aw1.0{'2' if (loss=='consistency' and model != 'wayformer') else ''}.pickle\"\n",
    "            key_av2 = f\"{model}-av2-{loss}-ow{weights[model]['av2'][loss]}-aw1.0{'2' if loss=='consistency' else ''}.pickle\"\n",
    "            do_print(loss_print_name, { \"nuscenes\": key_nuscenes, \"av2\": key_av2})\n",
    "    key_nuscenes = f\"{model}-nuscenes-diversity-ow1.0-aw{weights[model]['nuscenes']['diversity']}-ft-all-points.pickle\"\n",
    "    key_av2 = f\"{model}-av2-diversity-ow1.0-aw{weights[model]['av2']['diversity']}-ft-all-points.pickle\"\n",
    "    do_print(\"+ Diversity\", { \"nuscenes\": key_nuscenes, \"av2\": key_av2})\n",
    "    # print(\"+ All & ? & ? & ? & ? & ? & ? & ? & ? & ? & ? & ? & ? \\\\\\\\\")\n",
    "    do_print(\"+ All\", { \"nuscenes\": all_ckpt_paths[model][\"nuscenes\"]+\".pickle\", \n",
    "                        \"av2\": all_ckpt_paths[model][\"av2\"]+\".pickle\"})\n",
    "    print(\"\\\\midrule\")"
   ],
   "id": "230393ec8aadf10c",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GT & 0 & 0 & 0 & 0.12 & 2.27 & - & 0 & 0 & 0 & 0.16 & 3.15 & - \\\\\n",
      "\\midrule\n",
      "Wayformer & 1.08 & 2.47 & 0.42 & 2.73 & 7.68 & 57 & 0.87 & 1.79 & 0.30 & 0.68 & 4.24 & 57\\\\\n",
      "+ Offroad & 1.07 & 2.54 & 0.43 & 1.58 & 6.46 & 70 & 0.87 & 1.78 & 0.28 & 0.28 & 3.65 & 60\\\\\n",
      "+ Direction & 1.13 & 2.60 & 0.43 & 1.56 & 5.27 & 57 & 0.87 & 1.80 & 0.28 & 0.34 & 1.89 & 58\\\\\n",
      "+ Diversity & 1.10 & 2.55 & 0.46 & 2.83 & 8.22 & 74 & 0.88 & 1.81 & 0.31 & 0.69 & 4.29 & 64\\\\\n",
      "+ All & 1.13 & 2.61 & 0.43 & 1.67 & 5.47 & 67 & 0.89 & 1.85 & 0.30 & 0.44 & 2.54 & 63\\\\\n",
      "\\midrule\n",
      "Autobots & 1.27 & 2.70 & 0.43 & 1.93 & 5.80 & 64 & 0.92 & 1.86 & 0.30 & 0.30 & 3.67 & 58\\\\\n",
      "+ Offroad & 1.26 & 2.65 & 0.41 & 1.09 & 4.94 & 65 & 0.86 & 1.68 & 0.25 & 0.21 & 3.75 & 59\\\\\n",
      "+ Direction & 1.26 & 2.64 & 0.41 & 1.04 & 4.21 & 67 & 0.88 & 1.73 & 0.26 & 0.20 & 1.70 & 60\\\\\n",
      "+ Diversity & 1.27 & 2.69 & 0.49 & 1.81 & 5.96 & 93 & 0.87 & 1.72 & 0.27 & 0.31 & 3.79 & 62\\\\\n",
      "+ All & 1.26 & 2.70 & 0.43 & 1.01 & 4.27 & 74 & 0.95 & 1.99 & 0.33 & 0.19 & 1.94 & 63\\\\\n",
      "\\midrule\n"
     ]
    }
   ],
   "execution_count": 296
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-15T23:05:11.802464Z",
     "start_time": "2024-09-15T23:05:11.438852Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# table 2\n",
    "def do_print(offroads):\n",
    "    original_offroads, attacked_offroads = offroads\n",
    "    smooth_offroads = np.stack([attacked_offroads['smooth-turn'][i] for i in [  -3, -2, -1, 1, 2, 3]])\n",
    "    double_offroads = np.stack([attacked_offroads['double-turn'][i] for i in [  -3, -2, -1, 1, 2, 3]])\n",
    "    ripple_offroads = np.stack([attacked_offroads['ripple-road'][i] for i in [  -3, -2, -1, 1, 2, 3]])\n",
    "    print(f\"{np.mean(original_offroads):.2f} & \"\n",
    "          f\"{np.mean([smooth_offroads.mean(), double_offroads.mean(), ripple_offroads.mean()]):.2f}\"\n",
    "          # f\"{double_offroads.mean():.2f} & \"\n",
    "          # f\"{ripple_offroads.mean():.2f}\" \n",
    "          , end=\"\")\n",
    "for model, print_name in [(\"autobot\", \"Autobots\"), (\"wayformer\", \"Wayformer\")]:\n",
    "    print(print_name, end=\" & \")\n",
    "    for dataset in [\"nuscenes\", \"av2\"]:\n",
    "        with open(f\"unitraj/attacked_offroads_{model}_{dataset}_baseline.pkl\", \"rb\") as f:\n",
    "            baseline = pickle.load(f)\n",
    "        do_print(baseline)\n",
    "        if dataset == \"av2\":\n",
    "            print(\"\\\\\\\\\")\n",
    "        else:\n",
    "            print(\" & \", end=\"\")\n",
    "    print(\"+ Offroad\", end=\" & \")\n",
    "    for dataset in [\"nuscenes\", \"av2\"]:\n",
    "        with open(f\"unitraj/attacked_offroads_{model}_{dataset}_offroad.pkl\", \"rb\") as f:\n",
    "            offroad = pickle.load(f)\n",
    "        do_print(offroad)\n",
    "        if dataset == \"av2\":\n",
    "            print(\"\\\\\\\\\")\n",
    "        else:\n",
    "            print(\" & \", end=\"\")\n",
    "    print(\"+ All\", end=\" & \")\n",
    "    for dataset in [\"nuscenes\", \"av2\"]:\n",
    "        with open(f\"unitraj/attacked_offroads_{model}_{dataset}_combination.pkl\", \"rb\") as f:\n",
    "            all = pickle.load(f)\n",
    "        do_print(all)\n",
    "        if dataset == \"av2\":\n",
    "            print(\"\\\\\\\\\")\n",
    "        else:\n",
    "            print(\" & \", end=\"\")\n",
    "    print(\"\\\\midrule\")"
   ],
   "id": "8307fcf2cec72cc4",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Autobots & 1.93 & 4.69 & 0.30 & 1.19\\\\\n",
      "+ Offroad & 1.09 & 3.34 & 0.21 & 1.01\\\\\n",
      "+ All & 1.01 & 3.09 & 0.19 & 0.80\\\\\n",
      "\\midrule\n",
      "Wayformer & 2.73 & 8.89 & 0.68 & 4.16\\\\\n",
      "+ Offroad & 1.58 & 7.41 & 0.28 & 1.69\\\\\n",
      "+ All & 1.67 & 6.93 & 0.44 & 3.53\\\\\n",
      "\\midrule\n"
     ]
    }
   ],
   "execution_count": 387
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-15T18:55:44.448368Z",
     "start_time": "2024-09-15T18:55:44.284169Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# percentage of offroad improvement\n",
    "wayformer_nuscenes = (2.73 - 1.56) / 2.73\n",
    "wayformer_av2 = (0.68 - 0.28) / 0.68\n",
    "autobot_nuscenes = (1.93 - 1.01) / 1.93\n",
    "autobot_av2 = (0.30 - 0.19) / 0.30\n",
    "print(wayformer_nuscenes, wayformer_av2, autobot_nuscenes, autobot_av2)\n",
    "print(np.mean([wayformer_nuscenes, wayformer_av2, autobot_nuscenes, autobot_av2]) * 100)"
   ],
   "id": "438ae609b9dd2abb",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.42857142857142855 0.5882352941176471 0.47668393782383417 0.36666666666666664\n",
      "46.50393317948941\n"
     ]
    }
   ],
   "execution_count": 378
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-09-15T23:10:34.420282Z",
     "start_time": "2024-09-15T23:10:34.400007Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# percentage of attack improvement\n",
    "wayformer_nuscenes = (8.89 - 6.93) / 8.89\n",
    "wayformer_av2 = (4.16 - 1.69) / 4.16\n",
    "autobot_nuscenes = (4.69 - 3.09) / 4.69\n",
    "autobot_av2 = (1.19 - 0.8) / 1.19\n",
    "print(wayformer_nuscenes, wayformer_av2, autobot_nuscenes, autobot_av2)\n",
    "print(np.mean([wayformer_nuscenes, wayformer_av2, autobot_nuscenes, autobot_av2]) * 100)"
   ],
   "id": "9d1638847348d233",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.22047244094488197 0.59375 0.34115138592750544 0.32773109243697474\n",
      "37.077622982734056\n"
     ]
    }
   ],
   "execution_count": 388
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "ad8c44d307d6d2ce"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

